Can Vision-Language Models Analyze Human-Centered Video? Mapping Model Capabilities and Human-AI Collaborative Workflows

Video provides a rich record of human behavior, interaction, and situated contexts, offering important evidence for understanding people and conducting human-centered research. As vision-language models (VLMs) become increasingly capable of analyzing video, they offer opportunities to automate this traditionally human-intensive process. Yet a central question remains: when can VLMs analyze human-centered video independently, and when does reliable analysis still require human involvement? To address this question, we first characterize video analysis practices in human-centered research. We systematically analyze all 1,702 CHI 2026 full papers and identify 125 that annotate videos. Through iterative coding, we derive a five-dimensional taxonomy spanning analytic purpose, viewpoint, phenomenon, reasoning requirement, and annotation authority. Grounded in recurring annotation tasks captured by this taxonomy, we construct a benchmark of 15 representative tasks from open datasets to map the capabilities and limitations of a general-purpose VLM. We examine the division of labor between humans and VLMs by comparing three annotation workflows: VLM alone, human alone, and human verification of VLM outputs. Across tasks, VLM-alone annotation approaches human accuracy on average (HNS = 97.0, where 100 denotes human-alone performance), demonstrating substantial potential to automate human-centered video analysis. Human verification achieves the highest accuracy (HNS = 121.5) while reducing human annotation time by 48.9% and monetary cost by 31.3%-44.5% relative to human-alone annotation. Our findings connect real-world human-centered video analysis tasks and current VLM capabilities, and clarify how human-AI collaboration can make VLM-assisted analysis reliable and efficient.

==> anc/README.md <==
# Supplementary Materials

This folder contains the supplementary materials for the paper, covering the two main components of our study: the taxonomy of video annotation practices in HCI (Section 3) and the video annotation benchmark (Section 4).

## Taxonomy

- **taxonomy_codebook.pdf** — The complete codebook used to analyze how HCI research annotates video. It defines all five dimensions of the taxonomy (analytic purpose, video viewpoint, annotated phenomenon, reasoning requirement, and annotation authority) and their categories, so readers can see exactly how each category is defined.
- **taxonomy_coding.csv** — The full coding results: one row per paper for all 125 CHI 2026 papers in our corpus, with the categories assigned on each dimension. Useful for verifying our analysis or exploring the corpus yourself.

## Benchmark

- **task_specifications.pdf** — Detailed specifications of the 15 benchmark tasks (F1-T1 through F5-T3). For each task: its definition, source dataset, the exact annotation instructions given to humans and the VLM, reference-label provenance, and an example output.
- **metrics_raw_scores.pdf** — The preregistered primary metric for each task, the Human-Normalized Score (HNS) computation used for cross-task aggregation, and the complete raw per-task scores for every condition (VLM, human annotation, and human verification).


==> anc/taxonomy_coding.csv <==
Paper Title,Analytic Purpose,Video Viewpoint,Annotated Phenomenon,Reasoning Requirement,Annotation Authority
"""I don't want to break it"": An Exploration of Perceived Fragility in Shape-Changing Interfaces",R1. Empirical outcome analysis,V1. External scene-view video; V2. Egocentric or participant-worn video,P6. Passive object and device interaction,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
"""It's trained by non-disabled people"": Evaluating How Image Quality Affects Product Captioning with Vision-Language Models",R2. Cross-modal reference labeling,V1. External scene-view video,P4. Scene objects and environmental context,M1. Scene-level or target-given visual judgment,A1. Researcher or domain-expert annotation
"""What do I do now?"": Spontaneous Human Responses to Robot Effectiveness and  Efficiency Malfunctions in Collaborative Robotics",R1. Empirical outcome analysis,V1. External scene-view video; V2. Egocentric or participant-worn video,"P7. Active agent, robot, and pet interaction",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
(Computer) Vision in Action: Comparing Remote Sighted Assistance and a Multimodal Voice Agent in Inspection Sequences,R1. Empirical outcome analysis,V1. External scene-view video,"P5. Visually grounded human-human communication; P7. Active agent, robot, and pet interaction",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
3DRing: Enabling Low-Cost 3D Hand Position Tracking by Fusing Inertial and Low-Framerate Optical Sensing,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
"A Framework for Adapting In-Car Touchscreen Interfaces to Driver Behaviors, Perception, and Cognition",R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
A-MIrror: Augmented Reality Mirror System for Enhanced Visual Illusion in Post-Stroke Upper-Limb Rehabilitation,R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
AgentCoach: LLM-Based Adaptive Coaching Feedback for Motor Skill Learning,R3. Vision-based content and resource construction; R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M4. Global sequence reasoning; M3. Local temporal reasoning,A4. Human-machine hybrid annotation; A3. Automatic computational annotation
AgentHands: Generating Interactive Hand Gestures for Spatially Grounded Agent Conversations in XR,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
AI-generated AR Reassembly Guidance from Disassembly Videos to Scaffold Everyday Repair,R4. System-embedded video interpretation; R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,P6. Passive object and device interaction; P4. Scene objects and environmental context,M4. Global sequence reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Animacy and the Eye of the Beholder: A Mixed-Methods Study on Cognitive Animacy with a Kinetic Origami Surface,R1. Empirical outcome analysis,V1. External scene-view video,"P7. Active agent, robot, and pet interaction",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Anticipation Without Acceleration: Benefits of Shared Gaze in Collocated Augmented Reality Collaboration,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
ARify: Leveraging Narrated Instructional Videos to Create Augmented Reality Tutorials for Procedural Tasks,R3. Vision-based content and resource construction; R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context; P6. Passive object and device interaction,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation; A4. Human-machine hybrid annotation
BearBubbles: Interactive Olfactory Enrichment to Encourage Foraging in Zoo Animals,R1. Empirical outcome analysis,V1. External scene-view video,"P7. Active agent, robot, and pet interaction",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Beyond Accuracy: Auditing Allocative Harms in Facial-Gesture Recognition for People with Motor Impairments,R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
"BikeButler: A Personalized, Context-sensitive Bike Routing Tool using Open Data and VLM-based Analyses of Street View Imagery",R4. System-embedded video interpretation,V3. Object-mounted video,P4. Scene objects and environmental context,M1. Scene-level or target-given visual judgment,A3. Automatic computational annotation
BRIDGE: Borderless Reconfiguration for Inclusive and Diverse Gameplay Experience via Embodiment Transformation,R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch; P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
Bridging the Gap between Automated Intervention and Actual User Experience: A Mixed-Methods Study on Mobile Accessibility Issues for Screen Reader Users,R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
Bridging Visual Asymmetry: Exploring AI-Mediated Communication Support for Parents with Visual Impairments and Their Sighted Children in Outdoor Informal Learning,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation
Can We Infer Object Pose Changes from Hand Movements?,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,P6. Passive object and device interaction,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
Capturing Team Cognition: A Multimodal Dataset for Adaptive Collaborative Interfaces,R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M1. Scene-level or target-given visual judgment,A1. Researcher or domain-expert annotation
Chromotion: Controlling Motion-Induced Color on Object Motion Paths via High-Speed Temporal Additive Projection,R1. Empirical outcome analysis,V1. External scene-view video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
"CineCraft: Unified Shot Planning, Capture, and Post-Processing for Mobile Cinematography",R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
Cognitive Bridge: AI-Generated Boundary Objects for Cross-Functional Collaboration,R4. System-embedded video interpretation; R1. Empirical outcome analysis,V1. External scene-view video; V4. Screen or 2D digital interaction recording,"P2. Attention, affect, and mental-state cues; P5. Visually grounded human-human communication",M3. Local temporal reasoning; M4. Global sequence reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Collab: Fostering Critical Identification of Deepfake Videos on Social Media via Synergistic Annotation,R4. System-embedded video interpretation,V1. External scene-view video; V5. Synthetic or computationally generated video,P3. Interface and digital content,M3. Local temporal reasoning,A2. Participant or stakeholder annotation
Collaposer: Transforming Photo Collections into Visual Assets for Storytelling with Collages,R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
ComVi: Context-Aware Optimized Comment Display in Video Playback,R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context,M3. Local temporal reasoning,A3. Automatic computational annotation
Counting How the Seconds Count: Understanding TikTok Behavior via ML-driven Analysis of Video Content,R1. Empirical outcome analysis,V1. External scene-view video,P3. Interface and digital content,M3. Local temporal reasoning,A3. Automatic computational annotation
CreatureConnect: Exploring Shared Control of Multimodal Displays Between People and Lemurs,R1. Empirical outcome analysis,V1. External scene-view video,P6. Passive object and device interaction,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
DancingBox: A Lightweight MoCap System for Character Animation from Physical Proxies,R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context,M3. Local temporal reasoning,A3. Automatic computational annotation
"DanXeReflect: Interacting with the Spatio-Temporal Past Movements for Embodied, Reflective Choreographic Collaboration",R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A2. Participant or stakeholder annotation; A4. Human-machine hybrid annotation
DeltaDorsal: Enhancing Hand Pose Estimation with Dorsal Features in Egocentric Views,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A4. Human-machine hybrid annotation
Designing an Affective Mobile Probe to Measure Smile Dynamics in Depression,R1. Empirical outcome analysis,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
Designing Multi-Robot Ground Video Sensemaking with Public Safety Professionals,R2. Cross-modal reference labeling; R4. System-embedded video interpretation,V3. Object-mounted video,P4. Scene objects and environmental context,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
Digital Proxemics as Measures of Social Interaction in Hybrid XR,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
Embedded vs. Situated: An Evaluation of AR Facial Training Feedback,R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
EmojiFan: Designing A Social Interface Supporting Facial Expression Interaction for Blind and Low Vision People in Party Settings,R4. System-embedded video interpretation; R1. Empirical outcome analysis,V2. Egocentric or participant-worn video; V1. External scene-view video,"P2. Attention, affect, and mental-state cues; P5. Visually grounded human-human communication",M2. Spatial-reference grounding; M3. Local temporal reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
EmotiV: Exploring Automatic Emotion Sharing through Facial Expression Recognition (FER) for Online Co-Watching,R4. System-embedded video interpretation,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M1. Scene-level or target-given visual judgment,A3. Automatic computational annotation
Exploring the Impact of Sensory Conflict on State Mindfulness in VR Meditation Training,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
Eyes on the Palm: Investigating a Ring-Shaped Camera for Seamless Accessible Tactile Exploration,R1. Empirical outcome analysis; R4. System-embedded video interpretation,V1. External scene-view video; V2. Egocentric or participant-worn video,P6. Passive object and device interaction; P4. Scene objects and environmental context,M4. Global sequence reasoning; M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
From Participation to Relational Engagement: Psychological Ownership in Digital Petitions,R1. Empirical outcome analysis,V1. External scene-view video,P5. Visually grounded human-human communication,M1. Scene-level or target-given visual judgment,A3. Automatic computational annotation
From Pets to Robots: MojiKit as a Data-Informed Toolkit for Affective HRI Design,R3. Vision-based content and resource construction,V1. External scene-view video,"P7. Active agent, robot, and pet interaction",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
GazeCoT: Unleashing Social Intelligence in Multimodal LLMs With Gaze-Informed Chain-of-Thought Reasoning,R4. System-embedded video interpretation,V1. External scene-view video,"P2. Attention, affect, and mental-state cues; P5. Visually grounded human-human communication",M4. Global sequence reasoning,A3. Automatic computational annotation
Generative Muscle Stimulation: Providing Users with Physical Assistance by Constraining Multimodal-AI with Embodied Knowledge,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context; P6. Passive object and device interaction,M2. Spatial-reference grounding,A3. Automatic computational annotation
GenFaceUI: Meta-Design of Generative Personalized Facial Expression Interfaces for Intelligent Agents,R1. Empirical outcome analysis,V1. External scene-view video,P3. Interface and digital content,M1. Scene-level or target-given visual judgment,A1. Researcher or domain-expert annotation
GestuProp: 3D Virtual Reality Prop Generation with Co-Speech Gestures,R1. Empirical outcome analysis,V1. External scene-view video,P5. Visually grounded human-human communication,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Gesturing Toward Abstraction: Multimodal Convention Formation in Collaborative Physical Tasks,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video; V1. External scene-view video,P5. Visually grounded human-human communication,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
GhostUI: Unveiling Hidden Interactions in Mobile UI,R2. Cross-modal reference labeling,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M3. Local temporal reasoning,A4. Human-machine hybrid annotation
Giving Meaning to Movements: Challenges and Opportunities in Expanding Communication by Pairing Unaided AAC with Speech Generated Messages,R2. Cross-modal reference labeling,V1. External scene-view video,P5. Visually grounded human-human communication,M3. Local temporal reasoning,A4. Human-machine hybrid annotation
Glass Chirolytics: Reciprocal Compositing and Shared Gestural Control for Face-to-Face Collaborative Visualization at a Distance,R4. System-embedded video interpretation; R1. Empirical outcome analysis,V1. External scene-view video; V4. Screen or 2D digital interaction recording,"P1. Human movement, posture, and touch; P5. Visually grounded human-human communication",M3. Local temporal reasoning; M4. Global sequence reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Gold Standard or Gold-Plated? Human Practices of Triple Verification in CSAM Takedown,R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch",M1. Scene-level or target-given visual judgment,A1. Researcher or domain-expert annotation
GuideMe: A VLM-Based System Assisting Independent Smartphone Learning for Older Adults,R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
HapticLens: Interactive Vibrotactile Haptic Generation from Spatially Localized Video Motion,R4. System-embedded video interpretation,V1. External scene-view video; V4. Screen or 2D digital interaction recording,P4. Scene objects and environmental context,M3. Local temporal reasoning,A4. Human-machine hybrid annotation
Hear You in Silence: Designing for Active Listening in Human Interaction with Conversational Agents Using Context-Aware Pacing,R3. Vision-based content and resource construction,V1. External scene-view video,P5. Visually grounded human-human communication,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
HieraVisVR: Hierarchical Visual Analytics for Motion-Centric VR Playtesting,R1. Empirical outcome analysis,V5. Synthetic or computationally generated video,"P1. Human movement, posture, and touch; P2. Attention, affect, and mental-state cues",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
HiFiGaze: Improving Eye Tracking Accuracy Using Screen Content Knowledge,R2. Cross-modal reference labeling,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding,A3. Automatic computational annotation
HiSync: Spatio-Temporally Aligning Hand Motion from Wearable IMU and On-Robot Camera for Command Source Identification in Long-Range HRI,R2. Cross-modal reference labeling; R4. System-embedded video interpretation,V1. External scene-view video; V3. Object-mounted video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A4. Human-machine hybrid annotation; A3. Automatic computational annotation
How Humans Naturally Refer to Targets: Understanding Multimodal Instruction Patterns in Human–Robot Interaction,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
How They Type: Eye and Finger Movement Strategies in Typing of Individuals with Cerebral Palsy,R1. Empirical outcome analysis,V1. External scene-view video; V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch; P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
"Imagine, Interact: Eliciting Accessible Interactions from Users with Motor Impairments via Imagined Input Devices",R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch; P6. Passive object and device interaction",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Informal Embodied Auditing: Exploring Facial Emotion AI (FEAI) through Community Workshops,R1. Empirical outcome analysis,V1. External scene-view video,P6. Passive object and device interaction,M1. Scene-level or target-given visual judgment,A1. Researcher or domain-expert annotation
InkFlow: Connected Handwriting Recognition for Natural Mid-Air Input in Mixed Reality,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A2. Participant or stakeholder annotation
Interaction Through Instruments: Extending Surgical Instruments as Interaction Devices,R4. System-embedded video interpretation,V3. Object-mounted video,P6. Passive object and device interaction,M3. Local temporal reasoning,A3. Automatic computational annotation
JustShape: Exploring Co-Speech Gestures for Multimodal LLM-Powered 3D Parametric Modeling,R1. Empirical outcome analysis; R4. System-embedded video interpretation,V1. External scene-view video; V2. Egocentric or participant-worn video,P5. Visually grounded human-human communication,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
Keeping Everyone in the Game: Bringing Ability-Inclusive Family Co-Play to Unmodified Console Games,R2. Cross-modal reference labeling; R4. System-embedded video interpretation,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M2. Spatial-reference grounding; M3. Local temporal reasoning,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
LingoLift: Supporting Educators in Personalized Oral Language Teaching for Autistic Children through Content Generation,R1. Empirical outcome analysis,V1. External scene-view video,P5. Visually grounded human-human communication,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
Lost in Corridors: Modeling and Mitigating Spatial Disorientation by Sensing Environmental Characteristics and User Behavior,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
MIRAGE: Enabling Real-Time Automotive Mediated Reality,R4. System-embedded video interpretation,V3. Object-mounted video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
MoSound: An Interactive Tool for Generative Sound Design in Motion Graphics,R4. System-embedded video interpretation,V5. Synthetic or computationally generated video,P3. Interface and digital content,M4. Global sequence reasoning; M3. Local temporal reasoning,A4. Human-machine hybrid annotation
Motion-Touch: Kinematic-based Adaptive Switch for Enhancing Virtual-Hand Selection with Target Prediction in AR/VR,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
MoXaRt: Audio-Visual Object-Guided Sound Interaction for XR,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
NaviNote: Enabling In-situ Spatial Annotation Authoring to Support Exploration and Navigation for Blind and Low Vision People,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
Novobo: Supporting Teachers' Peer Learning of Instructional Gestures by Teaching a Mentee AI-Agent Together,R1. Empirical outcome analysis; R4. System-embedded video interpretation,V1. External scene-view video,"P5. Visually grounded human-human communication; P1. Human movement, posture, and touch",M4. Global sequence reasoning; M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
Nudging the Somas: Exploring How Live-Configurable Mixed Reality Objects Shape Open-Ended Intercorporeal Movements,R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
Obscuring Undesirable Individuals to Alleviate Social Discomfort Using Diminished Reality,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P7. Active agent, robot, and pet interaction",M1. Scene-level or target-given visual judgment,A2. Participant or stakeholder annotation
OpenCD: Empowering Diagnosis of Children's Mathematical Cognition through Open-ended Multimodal Tasks,R4. System-embedded video interpretation,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M4. Global sequence reasoning,A3. Automatic computational annotation
Out of Control: Effects of Multimodal Self-similarity on Embodiment During Autonomous Avatar Demonstrations in Virtual Reality,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding,A3. Automatic computational annotation
Outfoxed: Design and Evaluation of a Modular Interactive Puzzle for Cognitive Enrichment of Zoo Animals,R1. Empirical outcome analysis,V1. External scene-view video,"P2. Attention, affect, and mental-state cues; P6. Passive object and device interaction",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Peeking Ahead of the Field Study: Exploring VLM Personas as Support Tools for Embodied Studies in HCI,R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A4. Human-machine hybrid annotation
PianoBand: A Multimodal Wristband Interface for Portable Piano Interaction,R2. Cross-modal reference labeling; R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P6. Passive object and device interaction,M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation; A3. Automatic computational annotation
Point &amp; Grasp: Flexible Selection of Out-of-Reach Objects Through Probabilistic Cue Integration,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M1. Scene-level or target-given visual judgment,A2. Participant or stakeholder annotation
PosProjector: An Ambient Projection Notification System for Posture Correction During Desk-Based Study,R4. System-embedded video interpretation; R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
Preshaping Hand Behaviour for Direct and Indirect Manipulation of 3D Objects,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
Quantifying Latencies: A Conversation Analysis Approach to Human-Agent Interactions in Virtual Reality,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P7. Active agent, robot, and pet interaction",M3. Local temporal reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Reflective AI: A Slow Technology Approach for Design Education,R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
Reflective Motion and a Physical Canvas: Exploring Embodied Journaling in Virtual Reality,R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
ReTouche: Embodied Representations for Self-Guided Piano Learning,R4. System-embedded video interpretation,V1. External scene-view video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation
SceneScout: Towards AI-Driven Access to Street Level Imagery for Blind Users,R4. System-embedded video interpretation,V3. Object-mounted video,P4. Scene objects and environmental context,M4. Global sequence reasoning,A3. Automatic computational annotation
Seeing Eye to Eye: Enabling Cognitive Alignment Through Shared First-Person Perspective in Human–AI Collaboration,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues; P6. Passive object and device interaction",M4. Global sequence reasoning,A3. Automatic computational annotation
SeekUI: Predicting Visual Search Behavior on Graphical User Interfaces with a Reward-Augmented Vision Language Model,R2. Cross-modal reference labeling,V4. Screen or 2D digital interaction recording,"P2. Attention, affect, and mental-state cues",M4. Global sequence reasoning,A3. Automatic computational annotation
Should the AI Speak First? Evaluating Proactive vs. Reactive Facilitation in Mixed-Reality Medical Training,R1. Empirical outcome analysis,V1. External scene-view video; V2. Egocentric or participant-worn video,"P7. Active agent, robot, and pet interaction",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
Simulating Human Audiovisual Search Behavior,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
"Small Talk, Big Impact? LLM-based Conversational Agents to Mitigate Passive Fatigue in Conditional Automated Driving",R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch; P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
Social Play Between Deaf and Hard of Hearing Children and Hearing Peers: Learning from Children and School Ecosystems,R1. Empirical outcome analysis,V1. External scene-view video,P5. Visually grounded human-human communication,M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
"Stories for I, They and You: Exploring In-situ Virtual Camera Setups for Live Streaming in Virtual Reality",R1. Empirical outcome analysis,V5. Synthetic or computationally generated video,P3. Interface and digital content,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
SVATA: A Spatial Visual Attention Tracking and Analysis Platform for Embodied Cognition Research,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding,A3. Automatic computational annotation
"SwEYEpinch and Beyond: Exploring Intuitive, Efficient Text Entry for Extended Reality via Eye and Hand Tracking",R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
The Eye–Head Mover Spectrum: Modelling Individual and Population Head Movement Tendencies in Virtual Reality,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
The Influence of Distributed AI in Trust and Collaboration for Search-and-Rescue Teams,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video; V3. Object-mounted video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
The Invisible Mentor: Inferring User Actions from Screen Recordings to Recommend Better Workflows,R4. System-embedded video interpretation; R2. Cross-modal reference labeling,V4. Screen or 2D digital interaction recording,P3. Interface and digital content,M4. Global sequence reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
The ORBIT India Dataset: Understanding the Challenges of Collecting a Disability-First AI Dataset in Low-Resource Environments,R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation
The Role of Personality of Conversational Virtual Avatars on Proxemic Behaviour during Indoor Navigation,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P7. Active agent, robot, and pet interaction",M2. Spatial-reference grounding,A3. Automatic computational annotation
Touch with Meaning: A Contextual Analysis of Social Touch,R1. Empirical outcome analysis,V1. External scene-view video,"P1. Human movement, posture, and touch; P5. Visually grounded human-human communication",M3. Local temporal reasoning,A4. Human-machine hybrid annotation
"Touch, Gesture, and Conversation: A Case Study in the Choreography of Interaction with a Data Physicalization",R1. Empirical outcome analysis,V1. External scene-view video,P5. Visually grounded human-human communication; P6. Passive object and device interaction,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
TouchScribe: Augmenting Non-Visual Hand-Object Interactions with Automated Live Visual Descriptions,R4. System-embedded video interpretation; R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video,P6. Passive object and device interaction; P4. Scene objects and environmental context,M3. Local temporal reasoning; M1. Scene-level or target-given visual judgment,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Toward Scalable ASL Education: Egocentric Stereo Sensing with LLM Feedback for Error-Aware Learning,R4. System-embedded video interpretation; R2. Cross-modal reference labeling,V2. Egocentric or participant-worn video; V1. External scene-view video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Towards Aligning Multimodal LLMs with Human Experts: A Focus on Parent–Child Interaction,R1. Empirical outcome analysis,V1. External scene-view video,"P2. Attention, affect, and mental-state cues; P5. Visually grounded human-human communication",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation; A4. Human-machine hybrid annotation
Towards an Engagement-Driven Rehabilitation Framework: a Pilot Study,R4. System-embedded video interpretation; R2. Cross-modal reference labeling,V1. External scene-view video,"P1. Human movement, posture, and touch; P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding; M1. Scene-level or target-given visual judgment,A3. Automatic computational annotation; A1. Researcher or domain-expert annotation
Towards Inclusive External Human-Machine Interface: Exploring the Effects of Visual and Auditory eHMI for Deaf and Hard-of-Hearing People,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding,A3. Automatic computational annotation
Tuning into Everyday Ecologies: Children’s Slow Noticing in Food Gardens,R1. Empirical outcome analysis,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A1. Researcher or domain-expert annotation
UEQManager: A Non-intrusive and Real-time System for Recognizing and Managing UEQ in Multilingual Voice Assistants,R4. System-embedded video interpretation,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
Understanding How Mobile Interactions Shape Grasp and Contact Patterns Beyond the Touchscreen,R1. Empirical outcome analysis; R3. Vision-based content and resource construction,V1. External scene-view video,P6. Passive object and device interaction,M1. Scene-level or target-given visual judgment; M2. Spatial-reference grounding,A1. Researcher or domain-expert annotation; A4. Human-machine hybrid annotation
Unveiling Road Rage Dynamics: Recreating and Modeling Road Rage in Audiovisual and Simulating Environments Based on Real-World Footage,R3. Vision-based content and resource construction,V3. Object-mounted video,P4. Scene objects and environmental context,M3. Local temporal reasoning,A4. Human-machine hybrid annotation
Venus and Mars on Canvas: AI-Mediated Collaborative Drawing for Romantic Relationship Insight,R4. System-embedded video interpretation,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M2. Spatial-reference grounding,A3. Automatic computational annotation
VidTune: Creating Video Soundtracks with Generative Music and Video-Based Thumbnails,R4. System-embedded video interpretation,V1. External scene-view video; V5. Synthetic or computationally generated video,P4. Scene objects and environmental context,M4. Global sequence reasoning,A3. Automatic computational annotation
VisGuardian: A Lightweight Group-based Visual Privacy Control Technique For Smart Glasses in Home Environments,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
ViSTAR: Virtual Skill Training with Augmented Reality with 3D Avatars and LLM coaching agent,R4. System-embedded video interpretation,V1. External scene-view video,"P1. Human movement, posture, and touch",M4. Global sequence reasoning,A3. Automatic computational annotation
VueBuds: Visual Intelligence with Wireless Earbuds,R4. System-embedded video interpretation,V2. Egocentric or participant-worn video,P4. Scene objects and environmental context,M2. Spatial-reference grounding,A3. Automatic computational annotation
Walking Through or Detour? Investigating Walking Paths with World‑Anchored Mixed Reality Objects,R1. Empirical outcome analysis,V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M3. Local temporal reasoning,A3. Automatic computational annotation
Walking with robots: Video analysis of human-robot interactions in transit spaces,R1. Empirical outcome analysis,V1. External scene-view video; V3. Object-mounted video,"P7. Active agent, robot, and pet interaction",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
WatchHand: Enabling Continuous Hand Pose Tracking On Off-the-Shelf Smartwatches,R2. Cross-modal reference labeling,V1. External scene-view video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
When Designers Sweat: Behavioral Traces of GenAI Co-Creation,R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording; V1. External scene-view video,"P7. Active agent, robot, and pet interaction",M4. Global sequence reasoning,A1. Researcher or domain-expert annotation
"Why stressed, Mom?: Exploring Family Reflection on Social and Emotional Sensor Data through Family Informatics",R4. System-embedded video interpretation,V1. External scene-view video,"P2. Attention, affect, and mental-state cues",M3. Local temporal reasoning,A3. Automatic computational annotation
WristPP: A Wrist-Worn System for Hand Pose and Pressure Estimation,R2. Cross-modal reference labeling; R4. System-embedded video interpretation,V1. External scene-view video; V2. Egocentric or participant-worn video,"P1. Human movement, posture, and touch",M2. Spatial-reference grounding,A3. Automatic computational annotation
"“It Became My Buddy, But I’m Not Afraid to Disagree”: A Multi-Session Study of UX Evaluators Collaborating with Conversational AI Assistants",R1. Empirical outcome analysis,V4. Screen or 2D digital interaction recording; V2. Egocentric or participant-worn video,P3. Interface and digital content,M4. Global sequence reasoning,A1. Researcher or domain-expert annotation; A4. Human-machine hybrid annotation

